Cosmic Ray Antiprotons at High Energies

Cosmic ray antiprotons provide a powerful tool to probe dark matter annihilations in our galaxy. The sensitivity of this important channel is, however, diluted by sizable uncertainties in the secondary antiproton background. In this work, we improve the calculation of secondary antiproton production with a particular focus on the high energy regime. We employ the most recent collider data and identify a substantial increase of antiproton cross sections with energy. This increase is driven by the violation of Feynman scaling as well as by an enhanced strange hyperon production. The updated antiproton production cross sections are made publicly available for independent use in cosmic ray studies. In addition, we provide the correlation matrix of cross section uncertainties for the AMS-02 experiment. At high energies, the new cross sections improve the compatibility of the AMS-02 data with a pure secondary origin of antiprotons in cosmic rays.

==> anc/correlationmatrix_AMS02.dat <==
# correlation matrix of cross section uncertainties for AMS-02
#
# the 57 rows and columns correspond to the 57 rigidity bins of AMS-02 (see Aguilar et al., Phys. Rev. Lett. 117, 091103)
#
1.0000000000000000	0.9999490052063776	0.9997779674507317	0.9993998208357529	0.9986376635583121	0.9972077150151597	0.9946184558397124	0.9903076763473646	0.9833219462541611	0.9728927533982619	0.9580150313123157	0.9380546921766498	0.9126599241370041	0.882119595360441	0.8473713756650301	0.8099274502965041	0.7727808097440415	0.7364738023477646	0.7042530963310074	0.6750348898206238	0.651828421842674	0.6319541450186873	0.617356479577238	0.6057577763219429	0.5973758586777214	0.5917125102115138	0.5869643315051591	0.5839205692043411	0.581149916645617	0.5790543745071292	0.5771982658350793	0.5753962663448323	0.5737751977162464	0.5720254468330054	0.5703828014945803	0.5687248124244875	0.5669805218267377	0.5653318301092424	0.5635509703265273	0.5617458639953471	0.5599810671379716	0.5580786940772867	0.5562220409594106	0.554316750077709	0.5522970742318001	0.550362866967825	0.5482845021623752	0.5461304796841641	0.5440963215535717	0.5407987704936219	0.5361137504470493	0.5312175229949828	0.525907791042139	0.5199363683625414	0.5133561832666487	0.5061057763633844	0.4937309097829251
0.9999490052063776	1.0000000000000000	0.9999349594944292	0.9996690008341883	0.999024179797527	0.9977164110887303	0.9952579112633957	0.991085002406563	0.9842480413159916	0.9739754386699685	0.9592611325492864	0.9394687009151763	0.91424210194198	0.8838671067834662	0.8492769201327471	0.8119812520991989	0.7749678278469108	0.738782919599432	0.7066700623660858	0.6775511591810512	0.6544319624266767	0.6346394679343361	0.6201142260333906	0.6085834910876521	0.600262117400502	0.5946512259931052	0.5899533746916694	0.5869523780255717	0.58422219557502	0.5821607111928636	0.5803343025631337	0.5785590593746793	0.576959665906698	0.5752308459866793	0.5736051758535483	0.5719622723506531	0.5702322285188177	0.5685950588731591	0.5668254969263711	0.5650303971152316	0.5632740009585275	0.5613797206062845	0.5595296776022084	0.557630177125345	0.5556157417669393	0.5536854602805423	0.5516105764914545	0.5494592125468262	0.5474263149265052	0.544130250274425	0.5394455085968015	0.5345462397862065	0.5292307336985822	0.5232501784895157	0.5166572482731113	0.5093900627078078	0.49698076394764484
0.9997779674507317	0.9999349594944292	1.0000000000000000	0.9998930759858441	0.9994377635727071	0.9983506412419075	0.9961522290405991	0.992275698796069	0.9857809114282619	0.975886876032939	0.9615853500201037	0.9422294676669424	0.9174509535124667	0.8875216138644905	0.8533594125816831	0.8164618362009737	0.7797978138089084	0.7439220186381739	0.7120655654771881	0.6831681299203434	0.6602243501754256	0.640582935362187	0.6261759283663602	0.6147457090217725	0.606504866377418	0.6009565959642592	0.5963152554021993	0.5933575194375325	0.590666860626342	0.5886365468101507	0.5868362243617287	0.5850837592200093	0.583501887146498	0.5817894912153008	0.5801764005344987	0.5785440599230599	0.5768234056580082	0.5751930945465679	0.5734296949869652	0.5716393146853499	0.5698860904434866	0.5679941755085516	0.5661451063690842	0.5642455527780627	0.5622300875466058	0.5602977082085111	0.5582197649099903	0.5560642005157012	0.5540259922130684	0.5507208051512986	0.5460213000162718	0.5411029355734321	0.5357640847776045	0.5297544576705737	0.5231266106892075	0.5158179984876298	0.5033319616749963
0.9993998208357529	0.9996690008341883	0.9998930759858441	1.0000000000000000	0.9998177831612247	0.9990647938801428	0.997275130284083	0.9938769321080057	0.987946167293847	0.9786852837491499	0.9650825686422391	0.9464715300020943	0.9224625502600579	0.8933010918945916	0.8598775388878743	0.8236659724408547	0.7876009115317595	0.7522505279277624	0.720822722783037	0.6922887746078175	0.6696233006655032	0.6502141889809315	0.6359795190008656	0.62468860530937	0.6165524998261345	0.6110795928605638	0.6065028812740014	0.6035898176356348	0.6009383873982309	0.5989365819838542	0.5971587602897066	0.5954250143707752	0.5938563063624124	0.5921555676338163	0.5905503505483902	0.5889236970400006	0.5872071699445911	0.5855786355058653	0.5838157847722489	0.5820243235586822	0.5802685152858289	0.5783726463839762	0.5765183143114886	0.5746122271539132	0.5725887649428609	0.5706475797188135	0.5685592823103574	0.5663918530967487	0.5643409708514628	0.5610147692322979	0.5562836155239971	0.5513280790439302	0.5459460606922842	0.5398848228926474	0.533196950894318	0.5258189497611253	0.5132080577223425
0.9986376635583121	0.999024179797527	0.9994377635727071	0.9998177831612247	1.0000000000000000	0.9997058946056271	0.9984890529149721	0.9957706005113797	0.9906500689152092	0.9823055180553701	0.9697204946982777	0.9521987564654807	0.92931929705275	0.901287416758000	0.8689520739909825	0.8337512700603228	0.7985673102461702	0.7639874089685498	0.7331837564756828	0.7051747446543606	0.682904618045587	0.6638202417018217	0.6498193994263383	0.6387117905178247	0.6307077526446562	0.625324438948646	0.6208213021160797	0.6179542103942294	0.615341383412019	0.6133648042392952	0.6116051946296688	0.6098853839530876	0.6083247756962292	0.6066302011805119	0.605027488303711	0.6034010006764305	0.6016826763888695	0.600050236882469	0.5982816825996516	0.5964827085521076	0.5947179604062756	0.5928111768422885	0.5909447358430798	0.5890250188229711	0.5869859450233799	0.5850286414173956	0.5829220488532864	0.5807344249279056	0.5786628832916539	0.575302780809217	0.5705217111154566	0.5655094832468008	0.5600629193187183	0.5539257891078398	0.5471508633534846	0.5396733884075023	0.5268858920930862
0.9972077150151597	0.9977164110887303	0.9983506412419075	0.9990647938801428	0.9997058946056271	1.0000000000000000	0.9995264448044351	0.9976974462731014	0.9936440873241869	0.9865121288502015	0.9752793330650021	0.959209365615706	0.9378395082519841	0.9113204768952533	0.8804451898187159	0.8466020051588563	0.8126017377448008	0.7790562410743384	0.7490881512221657	0.7217793504259419	0.7000321579316826	0.6813736730119487	0.6676742913063334	0.656798661167864	0.64895720549513	0.6436796788129059	0.6392605791560714	0.6364415352548154	0.6338673180116323	0.6319130427464276	0.6301676229616056	0.6284572048957567	0.6268998288755953	0.6252061471696561	0.6236007812758392	0.6219691587589105	0.6202433482012872	0.6186015512972545	0.6168212889047768	0.615008623597382	0.6132288302403475	0.6113044391671784	0.6094193062151118	0.6074791317264041	0.6054171138128044	0.6034366497004002	0.601304107786805	0.5990882529424365	0.5969883405961212	0.5935818901589784	0.588733250260295	0.5836454295646417	0.5781135894582546	0.5718769849366003	0.5649887133514252	0.5573824497066305	0.5443678096659095
0.9946184558397124	0.9952579112633957	0.9961522290405991	0.997275130284083	0.9984890529149721	0.9995264448044351	1.0000000000000000	0.9993109891538717	0.9966318487288018	0.9910670017944664	0.9815875589273317	0.9674051842870931	0.9480034012263657	0.9234612947439245	0.8944981901342266	0.8624363148725143	0.8299911927280396	0.7978057613608821	0.7689356139418377	0.7425458258757248	0.7214820548330162	0.7033776669133083	0.6900665310081242	0.6794862628390257	0.6718481264206639	0.6666991255914152	0.6623797038596735	0.6596136796471005	0.6570804592093437	0.6551470033322433	0.6534127826788427	0.6517080523878809	0.6501496011600951	0.6484520679035167	0.6468392746680935	0.6451975260314902	0.6434587970157224	0.6418023624783877	0.6400045167107045	0.6381720515182047	0.6363711207113408	0.6344223917569325	0.6325118960393238	0.6305443000371923	0.6284518132180387	0.6264409207926092	0.6242744909346805	0.622022023206022	0.6198856397182476	0.6164197419948727	0.611484874643769	0.6063013118255297	0.6006619686822486	0.5943004665532592	0.5872703567874819	0.5795033803631235	0.5662062301084567
0.9903076763473646	0.991085002406563	0.992275698796069	0.9938769321080057	0.9957706005113797	0.9976974462731014	0.9993109891538717	1.0000000000000000	0.9989880944895763	0.995330333024793	0.9879909994455627	0.9761189260248455	0.9591327625800375	0.9370237074996429	0.9104203699256043	0.8805623434475665	0.8500455488936329	0.8195497173971584	0.7920448696865059	0.7667985101263102	0.7465838525534797	0.7291667437592185	0.7163346963617884	0.7061167061324704	0.6987254632398279	0.6937299199671856	0.6895278667189133	0.6868214645902722	0.684333264951955	0.6824206172360197	0.6806960467995875	0.6789947766040231	0.6774323708610632	0.675727802103813	0.6741043158520679	0.672448994863775	0.6706935561277824	0.669018773445639	0.6671991729219913	0.6653425364207107	0.6635160815775928	0.6615381276736338	0.6595974007591426	0.657597270481115	0.6554687542534442	0.6534220440569836	0.6512158055640532	0.6489204367115442	0.6467414667816964	0.6432062099268053	0.6381709398369555	0.6328761737025778	0.6271121551665074	0.6206059809580203	0.6134117233931305	0.6054588730925758	0.5918352350624629
0.9833219462541611	0.9842480413159916	0.9857809114282619	0.987946167293847	0.9906500689152092	0.9936440873241869	0.9966318487288018	0.9989880944895763	1.0000000000000000	0.9986641256542325	0.9939383296227945	0.9848960707632638	0.9708780237590066	0.9517679057037424	0.9280825462705611	0.9009582608412999	0.8728404405695448	0.8444521550353934	0.8186536975785782	0.7948387017816811	0.7756871885949305	0.7591305128499085	0.746896817310778	0.7371299372555239	0.7300444629055782	0.7252371745937193	0.7211780704812212	0.7185424303565605	0.7161071159242615	0.7142177586118247	0.7125032372939029	0.7108049194875194	0.7092370290673791	0.7075236142948721	0.7058873430465434	0.7042161031463395	0.7024412393985953	0.7007453355290167	0.6989007508198088	0.6970164523496468	0.6951608810479583	0.6931496053991528	0.6911744868236069	0.6891373769724991	0.686967916962972	0.6848805651218692	0.6826291499028897	0.6802850994700435	0.6780578316518783	0.6744439160744098	0.669294819597879	0.6638739188111007	0.6579684297987636	0.6512980137132927	0.6439172859660139	0.6357531281191071	0.6217580275050679
0.9728927533982619	0.9739754386699685	0.975886876032939	0.9786852837491499	0.9823055180553701	0.9865121288502015	0.9910670017944664	0.995330333024793	0.9986641256542325	1.0000000000000000	0.9982910061093725	0.9925258356021138	0.9819570033494214	0.9663444371238166	0.9460748823526364	0.9221626502732163	0.8968736539824933	0.8709789071516977	0.8472052053414748	0.8250929433673391	0.8072082510992169	0.7916782506747503	0.7801586617392439	0.7709301382286866	0.7642092724502877	0.7596260835884355	0.7557371753594883	0.7531856847991377	0.7508136918991392	0.7489528669741968	0.7472516772449627	0.7455588278147175	0.7439869256271722	0.7422661273073314	0.7406181535485103	0.7389318989249104	0.7371383515421386	0.7354218578008105	0.7335526541697638	0.7316408720381313	0.7297561960595869	0.7277114070880547	0.725701557210062	0.7236269535740426	0.7214158162142614	0.7192869987284014	0.7169893460588364	0.7145953140460072	0.7123182967538468	0.7086232680008095	0.703356561756256	0.6978047354288289	0.6917519587880735	0.6849100542216667	0.6773340867732139	0.668948089380684	0.6545618201464751
0.9580150313123157	0.9592611325492864	0.9615853500201037	0.9650825686422391	0.9697204946982777	0.9752793330650021	0.9815875589273317	0.9879909994455627	0.9939383296227945	0.9982910061093725	1.0000000000000000	0.997961032965871	0.9913291880393846	0.9797247296108195	0.9633857984351624	0.9431850829368884	0.9211779433469589	0.8981870710233861	0.8767793198732519	0.8566627543328001	0.8402663713193218	0.8259450201847921	0.8152672806960816	0.806674239031166	0.8003843150404795	0.7960664951759049	0.7923798472507424	0.7899294042258069	0.7876345513778976	0.7858103593028073	0.7841284786067134	0.782446309951828	0.7808744035669319	0.7791504192280644	0.7774944249393326	0.7757966878815542	0.7739879585081454	0.7722540149918686	0.7703633642292153	0.7684271111591543	0.7665161008614034	0.764440566443719	0.7623985172025992	0.7602888355695556	0.7580383765172076	0.7558702056423089	0.7535283921879503	0.7510863138479412	0.7487611399830895	0.7449874180983851	0.7396061356969228	0.7339256498682265	0.7277273199576684	0.7207150576533683	0.7129441841692045	0.7043357029198537	0.6895550741893673
0.9380546921766498	0.9394687009151763	0.9422294676669424	0.9464715300020943	0.9521987564654807	0.959209365615706	0.9674051842870931	0.9761189260248455	0.9848960707632638	0.9925258356021138	0.997961032965871	1.0000000000000000	0.9976946758408843	0.9905140704019435	0.9785330101974421	0.962465909540366	0.9441300270746762	0.9244012257428467	0.9056615737404097	0.8878034717205523	0.8730966234497111	0.8601511548550306	0.8504343711692904	0.8425687663712113	0.8367739698967301	0.8327628755691071	0.8293117254849647	0.8269816401760309	0.8247806354487944	0.8230044514803866	0.821351310394871	0.8196886419882702	0.8181243079081149	0.8164051910021392	0.8147485675241708	0.8130466534856841	0.8112302368374034	0.8094857767817442	0.8075809648241844	0.8056274360500137	0.8036969539547436	0.8015978664187163	0.7995304630145179	0.7973925459283836	0.7951098198508413	0.7929088894719669	0.790529810982608	0.7880466252996869	0.7856796335772605	0.7818372526064399	0.776355121554698	0.7705594634681894	0.7642294357175281	0.757061524744534	0.7491109844109431	0.7402957365217423	0.7251452340105206
0.9126599241370041	0.91424210194198	0.9174509535124667	0.9224625502600579	0.92931929705275	0.9378395082519841	0.9480034012263657	0.9591327625800375	0.9708780237590066	0.9819570033494214	0.9913291880393846	0.9976946758408843	1.0000000000000000	0.9975556245479205	0.9902623914077278	0.9786631210524899	0.9643137407175566	0.9481426694234325	0.9323248172241578	0.9169490672909542	0.9041055801492581	0.8926821870315521	0.8840319325572467	0.8769764359628802	0.8717355954699092	0.8680702640745256	0.8648868694930806	0.8626972639950652	0.8606082073091743	0.8588934668700517	0.857280872222433	0.8556491187898554	0.8541026315643935	0.8523993966485772	0.850752453265411	0.8490566796322959	0.8472432917601863	0.8454983480444199	0.8435900455633897	0.8416299050563371	0.8396902325294016	0.8375784985132465	0.8354962287214384	0.8333406736288979	0.8310367362747101	0.8288134718857206	0.826408155859842	0.8238951080890461	0.8214967448503551	0.8176023242215588	0.8120423292377665	0.8061547545024835	0.7997174622835616	0.792420487499544	0.7843185800027803	0.7753266403373212	0.7598550596256372
0.882119595360441	0.8838671067834662	0.8875216138644905	0.8933010918945916	0.90128741675800	0.9113204768952533	0.9234612947439245	0.9370237074996429	0.9517679057037424	0.9663444371238166	0.9797247296108195	0.9905140704019435	0.9975556245479205	1.0000000000000000	0.9975694698523793	0.9906275708468968	0.9804537032397431	0.9680258832921784	0.9552952661539377	0.9425525400573955	0.9316928996620871	0.9218954554281825	0.9143889785163575	0.9082058638048265	0.9035650186280644	0.9002777145156984	0.8973899899665182	0.8953601984717641	0.8934013105050957	0.8917628449122267	0.8902045029522325	0.8886172343110168	0.8871011958957641	0.885427389974058	0.8838029315199968	0.8821261861600068	0.8803292962613966	0.8785965447362568	0.8766983194495594	0.8747452042883112	0.8728095540694014	0.8706992777478065	0.8686157660049023	0.8664564107239832	0.8641457820656648	0.8619139260074383	0.85949698851222	0.8569690762113624	0.8545533779049367	0.8506292963031657	0.8450225271560267	0.8390749027166675	0.8325641465573931	0.8251752591890142	0.8169619636330935	0.8078363149048948	0.792114435853359
0.8473713756650301	0.8492769201327471	0.8533594125816831	0.8598775388878743	0.8689520739909825	0.8804451898187159	0.8944981901342266	0.9104203699256043	0.9280825462705611	0.9460748823526364	0.9633857984351624	0.9785330101974421	0.9902623914077278	0.9975694698523793	1.0000000000000000	0.9977370761253025	0.9917782681725636	0.9831462373684804	0.973559605074390	0.9635087200405273	0.9546851238495973	0.9465622746050035	0.940238881202239	0.9349622776759592	0.9309489753417879	0.9280612399400672	0.9254893993885961	0.9236357452953198	0.9218233474221244	0.9202758549202193	0.9187860438969553	0.9172577299480033	0.9157859850327629	0.9141565417066552	0.912568827458345	0.910925538937472	0.9091602986315622	0.9074540651575966	0.9055813139991837	0.9036507610246731	0.9017342360579401	0.8996415981768663	0.8975725172461342	0.8954253247979089	0.8931248068598159	0.890900288124267	0.8884887172476977	0.8859634296693997	0.8835468375418516	0.8796192931127362	0.8740021627408671	0.8680320521307776	0.861487813824257	0.8540511176051445	0.8457740721564898	0.8365661290754043	0.8206789554126511
0.8099274502965041	0.8119812520991989	0.8164618362009737	0.8236659724408547	0.8337512700603228	0.8466020051588563	0.8624363148725143	0.8805623434475665	0.9009582608412999	0.9221626502732163	0.9431850829368884	0.962465909540366	0.9786631210524899	0.9906275708468968	0.9977370761253025	1.0000000000000000	0.9981376227706432	0.9932109285150454	0.9867064024774764	0.979304542454748	0.9724925959033875	0.9660302602265685	0.9608854709588227	0.9565164396563849	0.9531358905362349	0.9506556397750511	0.9484095172061202	0.9467432063824435	0.9450896058391197	0.9436457383453095	0.9422374238886126	0.9407814979562662	0.9393672463825892	0.9377964343938832	0.9362591967624665	0.934663318548886	0.932944440985053	0.9312786875961494	0.9294464739573821	0.9275537362748313	0.9256712065473476	0.9236121932220288	0.9215730653550248	0.9194538875850475	0.9171802147906816	0.914978924683227	0.9125897135343207	0.9100845990837388	0.9076836739558901	0.903779060150573	0.8981882965816863	0.8922338149799189	0.8856968128112244	0.8782573945585332	0.8699654908689747	0.8607282350336131	0.844763760448319
0.7727808097440415	0.7749678278469108	0.7797978138089084	0.7876009115317595	0.7985673102461702	0.8126017377448008	0.8299911927280396	0.8500455488936329	0.8728404405695448	0.8968736539824933	0.9211779433469589	0.9441300270746762	0.9643137407175566	0.9804537032397431	0.9917782681725636	0.9981376227706432	1.0000000000000000	0.9984569356132894	0.9947787891344672	0.9898155042960635	0.9848632425374686	0.9799419433399541	0.9758968632656719	0.9723795874605218	0.9695979205432819	0.9675085652808105	0.9655788346621366	0.9641008224188077	0.962609894337974	0.9612772959480503	0.9599597372896594	0.9585864097592985	0.9572404090064194	0.9557399380095208	0.9542646868608018	0.9527280353644599	0.9510680880184373	0.9494548432765808	0.9476762325006625	0.9458346262416332	0.9439991413475404	0.9419878591694643	0.9399924359236581	0.9379153722053216	0.9356834938880974	0.9335196564638526	0.9311680703247687	0.9286989650063706	0.9263287481814281	0.9224709811104503	0.9169398256532582	0.9110357593527086	0.9045432800883728	0.8971425650454121	0.8888808737476032	0.8796633064889637	0.863703093269788
0.7364738023477646	0.738782919599432	0.7439220186381739	0.7522505279277624	0.7639874089685498	0.7790562410743384	0.7978057613608821	0.8195497173971584	0.8444521550353934	0.8709789071516977	0.8981870710233861	0.9244012257428467	0.9481426694234325	0.9680258832921784	0.9831462373684804	0.9932109285150454	0.9984569356132894	1.0000000000000000	0.9989100673468003	0.9961880553865515	0.9929521729720429	0.9894586300490164	0.9864380707237574	0.9837190531140866	0.9815035335721879	0.9797887462755476	0.9781658900358559	0.97687641638441	0.9755510638064928	0.974336168170843	0.9731172552851954	0.9718352226962761	0.9705666420942114	0.9691464420329765	0.9677429036531966	0.9662754282164507	0.9646849600483377	0.9631342870477939	0.961420182132407	0.9596407885841634	0.9578631771848658	0.955911305419747	0.9539709398311538	0.9519476018649099	0.9497698023283996	0.9476550717627482	0.9453535916855448	0.9429334156007527	0.9406061532119002	0.9368146378671414	0.9313699305338196	0.9255442586872986	0.9191261551289988	0.9117971512620547	0.9036014067593419	0.8944421771315143	0.878550030278361
0.7042530963310074	0.7066700623660858	0.7120655654771881	0.720822722783037	0.7331837564756828	0.7490881512221657	0.7689356139418377	0.7920448696865059	0.8186536975785782	0.8472052053414748	0.8767793198732519	0.9056615737404097	0.9323248172241578	0.9552952661539377	0.97355960507439	0.9867064024774764	0.9947787891344672	0.9989100673468003	1.0000000000000000	0.9991731363104918	0.9973959018716613	0.995121453803414	0.9929822125147638	0.9909554469245246	0.9892367714969708	0.9878568093145728	0.9865126127137211	0.9854013016847282	0.984235360031483	0.9831386515945686	0.9820214812219916	0.9808350269471865	0.9796493570695772	0.9783154339528505	0.9769897632987407	0.9755978768330565	0.9740837848921117	0.9726023572150537	0.9709600627424995	0.9692503767613672	0.9675380126942248	0.9656535648351562	0.9637760782863943	0.9618145003095412	0.9596993236544471	0.9576418049779938	0.9553991445340955	0.9530369693204849	0.950761342171222	0.9470497034399442	0.9417101118887553	0.9359824987355341	0.929659743721228	0.9224256240626694	0.9143208867260006	0.9052470578070833	0.8894672987009934
0.6750348898206238	0.6775511591810512	0.6831681299203434	0.6922887746078175	0.7051747446543606	0.7217793504259419	0.7425458258757248	0.7667985101263102	0.7948387017816811	0.8250929433673391	0.8566627543328001	0.8878034717205523	0.9169490672909542	0.9425525400573955	0.9635087200405273	0.979304542454748	0.9898155042960635	0.9961880553865515	0.9991731363104918	1.0000000000000000	0.9995017977220613	0.9983011893095569	0.9969439330744005	0.9955362361131193	0.9942669883899757	0.9931951644909273	0.9921110815061736	0.9911718756255824	0.9901622610629482	0.9891852579172814	0.9881731372754502	0.9870863778430777	0.9859885035025344	0.9847461316187833	0.9835036155818114	0.9821927539730836	0.9807608162717302	0.9793541639409913	0.977789674497425	0.9761557897718413	0.9745146186578567	0.9727040022612039	0.9708956016493953	0.969002112722301	0.9669562395757051	0.9649622280589168	0.9627851084468482	0.960487880312852	0.958270483649061	0.9546490044294941	0.9494284690374653	0.9438133936702582	0.9376012244485542	0.9304785864105464	0.9224825332887872	0.9135128833227959	0.8978755000031131
0.651828421842674	0.6544319624266767	0.6602243501754256	0.6696233006655032	0.682904618045587	0.7000321579316826	0.7214820548330162	0.7465838525534797	0.7756871885949305	0.8072082510992169	0.8402663713193218	0.8730966234497111	0.9041055801492581	0.9316928996620871	0.9546851238495973	0.9724925959033875	0.9848632425374686	0.9929521729720429	0.9973959018716613	0.9995017977220613	1.0000000000000000	0.9996416890088359	0.9989050647109873	0.9979949522763903	0.997093629817714	0.9962809587574544	0.995420302165712	0.9946362865934677	0.9937704115973405	0.9929079933513845	0.9919986671245719	0.9910105081722814	0.990000844201997	0.9888505534925615	0.9876921427754874	0.9864634551094881	0.9851150312624479	0.9837845947735673	0.9822995727675051	0.9807432789433378	0.9791751179362516	0.9774403713081472	0.9757030761442215	0.9738797814012158	0.971905491430798	0.9699771343257433	0.9678678892369973	0.9656380883950503	0.9634813934210367	0.9599537317793496	0.9548569402554812	0.9493595337406195	0.9432633050764548	0.9362579153957249	0.9283765952508503	0.9195174209029642	0.9040317781983688
0.6319541450186873	0.6346394679343361	0.640582935362187	0.6502141889809315	0.6638202417018217	0.6813736730119487	0.7033776669133083	0.7291667437592185	0.7591305128499085	0.7916782506747503	0.8259450201847921	0.8601511548550306	0.8926821870315521	0.9218954554281825	0.9465622746050035	0.9660302602265685	0.9799419433399541	0.9894586300490164	0.995121453803414	0.9983011893095569	0.9996416890088359	1.0000000000000000	0.9997972620948014	0.9993201983617498	0.9987444051674474	0.9981664301505392	0.9975116831125428	0.9968762192833891	0.9961499329893526	0.9954019848245479	0.9945968824069311	0.9937094033866345	0.9927907405265431	0.9917355139156432	0.9906642537839779	0.9895208669544739	0.9882592613502963	0.9870081971764101	0.9856060356123073	0.9841307569083522	0.98263891936251	0.9809835784268236	0.9793207774198057	0.9775710930778985	0.9756719514885218	0.9738125576024547	0.9717746747601824	0.9696158668215438	0.9675232411376146	0.9640944738651634	0.959127997906828	0.9537549108625594	0.9477813145744375	0.940900094449472	0.9331404432124893	0.9243985957658148	0.9090741986743222
0.617356479577238	0.6201142260333906	0.6261759283663602	0.6359795190008656	0.6498193994263383	0.6676742913063334	0.6900665310081242	0.7163346963617884	0.746896817310778	0.7801586617392439	0.8152672806960816	0.8504343711692904	0.8840319325572467	0.9143889785163575	0.940238881202239	0.9608854709588227	0.9758968632656719	0.9864380707237574	0.9929822125147638	0.9969439330744005	0.9989050647109873	0.9997972620948014	1.0000000000000000	0.9998584281447299	0.9995418325866853	0.9991577663893693	0.9986776676073669	0.9981751291874285	0.9975761300752153	0.9969363468018531	0.9962314737963873	0.9954415904047311	0.9946121679929495	0.9936502023672282	0.9926647636368583	0.9916055060725386	0.9904296212336502	0.9892570426630878	0.9879368805847085	0.9865418497063861	0.9851256666503916	0.9835490845276667	0.981960201422841	0.9802835826313239	0.9784590641388009	0.9766681371868916	0.974701116160032	0.9726128466264259	0.9705839840006021	0.9672533821485665	0.9624158750826176	0.957165926923596	0.951313579069373	0.9445548325300427	0.9369147955392618	0.9282877690202721	0.9131193866270788
0.6057577763219429	0.6085834910876521	0.6147457090217725	0.62468860530937	0.6387117905178247	0.656798661167864	0.6794862628390257	0.7061167061324704	0.7371299372555239	0.7709301382286866	0.806674239031166	0.8425687663712113	0.8769764359628802	0.9082058638048265	0.9349622776759592	0.9565164396563849	0.9723795874605218	0.9837190531140866	0.9909554469245246	0.9955362361131193	0.9979949522763903	0.9993201983617498	0.9998584281447299	1.0000000000000000	0.9999079644664302	0.9996975933092704	0.9993774894851274	0.9990020367617892	0.9985264940278016	0.9979943648653465	0.9973904992591545	0.9966995354047309	0.9959613138371014	0.9950947077183031	0.9941972800076924	0.9932244113165319	0.992136630174458	0.9910448271829073	0.9898091106176132	0.9884967905785811	0.987158641536917	0.985663336281614	0.9841507762920192	0.9825496302499298	0.9808022232733316	0.9790820575194427	0.977188288358292	0.9751729777123285	0.9732101583177948	0.9699810632090275	0.9652766802456947	0.9601539479317912	0.9544267405757532	0.9477942238703808	0.9402772207533138	0.9317679499723731	0.9167583575559549
0.5973758586777214	0.600262117400502	0.606504866377418	0.6165524998261345	0.6307077526446562	0.64895720549513	0.6718481264206639	0.6987254632398279	0.7300444629055782	0.7642092724502877	0.8003843150404795	0.8367739698967301	0.8717355954699092	0.9035650186280644	0.9309489753417879	0.9531358905362349	0.9695979205432819	0.9815035335721879	0.9892367714969708	0.9942669883899757	0.997093629817714	0.9987444051674474	0.9995418325866853	0.9999079644664302	1.0000000000000000	0.9999377394261344	0.999757536581199	0.9994982998504575	0.9991372918269928	0.9987075548863323	0.9982008986686879	0.9976056582490186	0.9969563844380034	0.9961828416573236	0.9953715587006043	0.994483362363776	0.993482013741701	0.9924695679516949	0.9913168647062599	0.9900859239764458	0.9888246155239848	0.9874093817559059	0.9859720620110185	0.9844453499724739	0.982774021890368	0.9811236912717296	0.9793022296011394	0.9773589774588761	0.9754614778249835	0.9723326261016788	0.9677595097719822	0.9627623187719118	0.9571584919583813	0.9506502631745526	0.9432541571045484	0.934860249379712	0.9200050295318261
0.5917125102115138	0.5946512259931052	0.6009565959642592	0.6110795928605638	0.625324438948646	0.6436796788129059	0.6666991255914152	0.6937299199671856	0.7252371745937193	0.7596260835884355	0.7960664951759049	0.8327628755691071	0.8680702640745256	0.9002777145156984	0.9280612399400672	0.9506556397750511	0.9675085652808105	0.9797887462755476	0.9878568093145728	0.9931951644909273	0.9962809587574544	0.9981664301505392	0.9991577663893693	0.9996975933092704	0.9999377394261344	1.0000000000000000	0.9999405512856726	0.9997861181339065	0.9995298104192866	0.9991958133819414	0.9987810238976368	0.9982767091618084	0.9977125381949616	0.9970281120177079	0.9962995660505225	0.9954928139763732	0.9945746865099344	0.993638773427474	0.9925661832368226	0.9914138587297407	0.990226857261117	0.9888890970520752	0.9875246412404799	0.9860700555500979	0.9844724844171641	0.9828899002909484	0.9811386065480455	0.979265330187205	0.9774313623535092	0.9743999041688952	0.9699542114609027	0.9650790315927491	0.9595950830935351	0.9532075445730255	0.9459287070674404	0.9376464922223429	0.922939953597793
0.5869643315051591	0.5899533746916694	0.5963152554021993	0.6065028812740014	0.6208213021160797	0.6392605791560714	0.6623797038596735	0.6895278667189133	0.7211780704812212	0.7557371753594883	0.7923798472507424	0.8293117254849647	0.8648868694930806	0.8973899899665182	0.9254893993885961	0.9484095172061202	0.9655788346621366	0.9781658900358559	0.9865126127137211	0.9921110815061736	0.995420302165712	0.9975116831125428	0.9986776676073669	0.9993774894851274	0.999757536581199	0.9999405512856726	1.0000000000000000	0.9999512735247121	0.9998013769890127	0.9995658834792363	0.999246191413257	0.99883630735889	0.9983609244267772	0.997769564538555	0.997127621141655	0.9964062337269537	0.9955754174557362	0.9947199210235037	0.9937315694090816	0.9926619967805894	0.9915532987566607	0.99029723087503	0.9890096906491403	0.9876313027426176	0.9861117048343433	0.984600813335015	0.9829238175660489	0.9811247021739777	0.9793581725365644	0.9764300920203846	0.9721197274117875	0.9673743730359903	0.9620181343649078	0.95575933633546	0.9486057548302413	0.9404430070937008	0.9258958202184518
0.5839205692043411	0.5869523780255717	0.5933575194375325	0.6035898176356348	0.6179542103942294	0.6364415352548154	0.6596136796471005	0.6868214645902722	0.7185424303565605	0.7531856847991377	0.7899294042258069	0.8269816401760309	0.8626972639950652	0.8953601984717641	0.9236357452953198	0.9467432063824435	0.9641008224188077	0.97687641638441	0.9854013016847282	0.9911718756255824	0.9946362865934677	0.9968762192833891	0.9981751291874285	0.9990020367617892	0.9994982998504575	0.9997861181339065	0.9999512735247121	1.0000000000000000	0.9999493052101096	0.9998072610743113	0.9995785676983682	0.999259461563768	0.9988699821241842	0.998368791351774	0.9978110282173488	0.9971727769141614	0.9964271072719691	0.9956502042901378	0.9947442619806562	0.9937557640471917	0.9927239035360527	0.9915480677020435	0.9903361843718654	0.989032829981331	0.9875900842357875	0.9861499566801819	0.9845463528113347	0.9828205826585651	0.9811208936044973	0.9782952680643765	0.9741191251353265	0.9695028558207792	0.9642737953694442	0.9581434097848217	0.9511149655787821	0.9430717644570059	0.9286843826706906
0.581149916645617	0.58422219557502	0.590666860626342	0.6009383873982309	0.615341383412019	0.6338673180116323	0.6570804592093437	0.684333264951955	0.7161071159242615	0.7508136918991392	0.7876345513778976	0.8247806354487944	0.8606082073091743	0.8934013105050957	0.9218233474221244	0.9450896058391197	0.962609894337974	0.9755510638064928	0.984235360031483	0.9901622610629482	0.9937704115973405	0.9961499329893526	0.9975761300752153	0.9985264940278016	0.9991372918269928	0.9995298104192866	0.9998013769890127	0.9999493052101096	1.0000000000000000	0.9999540482764664	0.9998192633482681	0.9995940585216968	0.9992937271987948	0.9988862233604344	0.9984161101476481	0.9978645463061736	0.9972077558289334	0.9965130294085034	0.9956933260401971	0.9947897752457971	0.9938385316333955	0.9927469409254884	0.9916146094649014	0.9903902345507508	0.989028455079046	0.9876629877856979	0.9861368809832125	0.9844886468003495	0.9828597419799194	0.9801426944591126	0.9761090307185198	0.9716301402009394	0.9665367487525656	0.9605437189583578	0.9536495422806406	0.9457350875449683	0.9315210268158345
0.5790543745071292	0.5821607111928636	0.5886365468101507	0.5989365819838542	0.6133648042392952	0.6319130427464276	0.6551470033322433	0.6824206172360197	0.7142177586118247	0.7489528669741968	0.7858103593028073	0.8230044514803866	0.8588934668700517	0.8917628449122267	0.9202758549202193	0.9436457383453095	0.9612772959480503	0.974336168170843	0.9831386515945686	0.9891852579172814	0.9929079933513845	0.9954019848245479	0.9969363468018531	0.9979943648653465	0.9987075548863323	0.9991958133819414	0.9995658834792363	0.9998072610743113	0.9999540482764664	1.0000000000000000	0.9999554994221854	0.9998208750185644	0.9996069365572015	0.9992903733285109	0.9989055920511016	0.9984385907491112	0.9978686278542915	0.9972543668949305	0.9965192026592502	0.9956990645568384	0.9948271277359262	0.993818500307915	0.9927646577526541	0.9916183163896971	0.9903366279400955	0.9890451569382663	0.9875959407238908	0.9860247506562113	0.9844663454813708	0.9818575357581992	0.9779662045059767	0.9736250029015499	0.9686679887579395	0.962813493319263	0.9560552470024325	0.9482717129190759	0.9342353601906934
0.5771982658350793	0.5803343025631337	0.5868362243617287	0.5971587602897066	0.6116051946296688	0.6301676229616056	0.6534127826788427	0.6806960467995875	0.7125032372939029	0.7472516772449627	0.7841284786067134	0.821351310394871	0.857280872222433	0.8902045029522325	0.9187860438969553	0.9422374238886126	0.9599597372896594	0.9731172552851954	0.9820214812219916	0.9881731372754502	0.9919986671245719	0.9945968824069311	0.9962314737963873	0.9973904992591545	0.9982008986686879	0.9987810238976368	0.999246191413257	0.9995785676983682	0.9998192633482681	0.9999554994221854	1.0000000000000000	0.9999548928729726	0.9998266271947464	0.9996003819441487	0.9993005579530103	0.998917896188637	0.998434647181389	0.9979009133883174	0.9972504430128294	0.9965139998521346	0.9957217748365028	0.9947966176375458	0.993821883574533	0.9927542970728672	0.9915535314952492	0.9903369646998533	0.9889656644740523	0.9874726559791324	0.9859859422767834	0.9834873202000475	0.9797412160351019	0.9755409439554152	0.9707239388733159	0.9650121565591546	0.9583944915808418	0.9507469928667733	0.9368969274675101
0.5753962663448323	0.5785590593746793	0.5850837592200093	0.5954250143707752	0.6098853839530876	0.6284572048957567	0.6517080523878809	0.6789947766040231	0.7108049194875194	0.7455588278147175	0.782446309951828	0.8196886419882702	0.8556491187898554	0.8886172343110168	0.9172577299480033	0.9407814979562662	0.9585864097592985	0.9718352226962761	0.9808350269471865	0.9870863778430777	0.9910105081722814	0.9937094033866345	0.9954415904047311	0.9966995354047309	0.9976056582490186	0.9982767091618084	0.99883630735889	0.999259461563768	0.9995940585216968	0.9998208750185644	0.9999548928729726	1.0000000000000000	0.9999583072866992	0.9998234497916076	0.9996097688359595	0.9993127557812846	0.9989176714671595	0.9984659629822399	0.9979018459114155	0.9972508570757921	0.9965401461956244	0.995700424863516	0.9948067929981522	0.9938200454072845	0.9927024307380861	0.9915629623043748	0.9902719388876952	0.9888595842108047	0.9874469677104515	0.9850623564644828	0.981466848510169	0.9774131331297107	0.9727421399328186	0.9671796693333561	0.9607096281203417	0.9532056074057388	0.939553647396322
0.5737751977162464	0.576959665906698	0.583501887146498	0.5938563063624124	0.6083247756962292	0.6268998288755953	0.6501496011600951	0.6774323708610632	0.7092370290673791	0.7439869256271722	0.7808744035669319	0.8181243079081149	0.8541026315643935	0.8871011958957641	0.9157859850327629	0.9393672463825892	0.9572404090064194	0.9705666420942114	0.9796493570695772	0.9859885035025344	0.990000844201997	0.9927907405265431	0.9946121679929495	0.9959613138371014	0.9969563844380034	0.9977125381949616	0.9983609244267772	0.9988699821241842	0.9992937271987948	0.9996069365572015	0.9998266271947464	0.9999583072866992	1.0000000000000000	0.9999533244259186	0.9998230020237793	0.9996090443543624	0.9992995941099411	0.9989277578991838	0.9984478385618377	0.9978803301188794	0.997249419619521	0.9964934412113567	0.9956794789894536	0.9947722740371143	0.9937365910316408	0.9926732661108995	0.9914616281671228	0.9901291677647952	0.9887901338923122	0.9865189065017278	0.983073600564772	0.9791666010356926	0.9746423131678488	0.9692304823870623	0.9629100727701713	0.955552279594711	0.9421042742185635
0.5720254468330054	0.5752308459866793	0.5817894912153008	0.5921555676338163	0.6066302011805119	0.6252061471696561	0.6484520679035167	0.675727802103813	0.7075236142948721	0.7422661273073314	0.7791504192280644	0.8164051910021392	0.8523993966485772	0.885427389974058	0.9141565417066552	0.9377964343938832	0.9557399380095208	0.9691464420329765	0.9783154339528505	0.9847461316187833	0.9888505534925615	0.9917355139156432	0.9936502023672282	0.9950947077183031	0.9961828416573236	0.9970281120177079	0.997769564538555	0.998368791351774	0.9988862233604344	0.9992903733285109	0.9996003819441487	0.9998234497916076	0.9999533244259186	1.0000000000000000	0.9999580604534936	0.9998322726937313	0.9996138194897014	0.999326985469316	0.9989367468244986	0.9984582603028778	0.9979125599112891	0.9972460726862221	0.9965173662530388	0.9956953715250765	0.9947475373229009	0.99376597540181	0.9926396545440365	0.9913931518608539	0.9901334072947676	0.9879844854817106	0.9847015211694612	0.9809534763664098	0.9765885221652939	0.9713407528523544	0.9651838217843047	0.9579863846626556	0.9447635842369951
0.5703828014945803	0.5736051758535483	0.5801764005344987	0.5905503505483902	0.605027488303711	0.6236007812758392	0.6468392746680935	0.6741043158520679	0.7058873430465434	0.7406181535485103	0.7774944249393326	0.8147485675241708	0.850752453265411	0.8838029315199968	0.912568827458345	0.9362591967624665	0.9542646868608018	0.9677429036531966	0.9769897632987407	0.9835036155818114	0.9876921427754874	0.9906642537839779	0.9926647636368583	0.9941972800076924	0.9953715587006043	0.9962995660505225	0.997127621141655	0.9978110282173488	0.9984161101476481	0.9989055920511016	0.9993005579530103	0.9996097688359595	0.9998230020237793	0.9999580604534936	1.0000000000000000	0.9999580446890681	0.9998262391463482	0.9996205277501045	0.9993159823614184	0.9989227089381632	0.9984587326345737	0.9978781746096368	0.9972314968010233	0.9964916134216962	0.9956285433185812	0.994726042771939	0.993682320278224	0.9925191664691957	0.9913364765679573	0.9893065863087677	0.9861820561158949	0.982589662166935	0.9783812583128023	0.9732952960968012	0.9673002841631313	0.9602624619006163	0.9472658507862702
0.5687248124244875	0.5719622723506531	0.5785440599230599	0.5889236970400006	0.6034010006764305	0.6219691587589105	0.6451975260314902	0.672448994863775	0.7042161031463395	0.7389318989249104	0.7757966878815542	0.8130466534856841	0.8490566796322959	0.8821261861600068	0.910925538937472	0.934663318548886	0.9527280353644599	0.9662754282164507	0.9755978768330565	0.9821927539730836	0.9864634551094881	0.9895208669544739	0.9916055060725386	0.9932244113165319	0.994483362363776	0.9954928139763732	0.9964062337269537	0.9971727769141614	0.9978645463061736	0.9984385907491112	0.998917896188637	0.9993127557812846	0.9996090443543624	0.9998322726937313	0.9999580446890681	1.0000000000000000	0.9999550272666557	0.9998307613778142	0.9996123393134347	0.9993048311065245	0.9989232419960995	0.9984293946415298	0.9978656313664339	0.9972088535240277	0.9964316677042945	0.9956094171076854	0.9946496209350625	0.9935712667885006	0.9924671169776493	0.9905587070781388	0.9875962536074822	0.9841635360430353	0.9801161905762561	0.9751972273527117	0.9693699298389269	0.9624981249639367	0.9497385506901594
0.5669805218267377	0.5702322285188177	0.5768234056580082	0.5872071699445911	0.6016826763888695	0.6202433482012872	0.6434587970157224	0.6706935561277824	0.7024412393985953	0.7371383515421386	0.7739879585081454	0.8112302368374034	0.8472432917601863	0.8803292962613966	0.9091602986315622	0.932944440985053	0.9510680880184373	0.9646849600483377	0.9740837848921117	0.9807608162717302	0.9851150312624479	0.9882592613502963	0.9904296212336502	0.992136630174458	0.993482013741701	0.9945746865099344	0.9955754174557362	0.9964271072719691	0.9972077558289334	0.9978686278542915	0.998434647181389	0.9989176714671595	0.9992995941099411	0.9996138194897014	0.9998262391463482	0.9999550272666557	1.0000000000000000	0.9999602253623202	0.9998312243752304	0.9996128721914403	0.9993170423023431	0.9989135281356796	0.9984362640624371	0.9978662781014215	0.997178868283581	0.9964406288609321	0.9955687684624992	0.9945793618837973	0.99355771851279	0.9917770627718586	0.9889853972340408	0.9857213316888045	0.9818445065586112	0.9771028283378628	0.9714541123842138	0.9647597015143925	0.9522550052915701
0.5653318301092424	0.5685950588731591	0.5751930945465679	0.5855786355058653	0.600050236882469	0.6186015512972545	0.6418023624783877	0.669018773445639	0.7007453355290167	0.7354218578008105	0.7722540149918686	0.8094857767817442	0.8454983480444199	0.8785965447362568	0.9074540651575966	0.9312786875961494	0.9494548432765808	0.9631342870477939	0.9726023572150537	0.9793541639409913	0.9837845947735673	0.9870081971764101	0.9892570426630878	0.9910448271829073	0.9924695679516949	0.993638773427474	0.9947199210235037	0.9956502042901378	0.9965130294085034	0.9972543668949305	0.9979009133883174	0.9984659629822399	0.9989277578991838	0.999326985469316	0.9996205277501045	0.9998307613778142	0.9999602253623202	1.0000000000000000	0.9999552987781213	0.9998211488293377	0.9996064772607537	0.9992885533309451	0.9988934192150835	0.9984059733929348	0.9978040569952059	0.9971459989261099	0.9963581716363707	0.995453900967068	0.9945114050027206	0.9928534951218697	0.9902263985176538	0.9871253911552003	0.9834139958923562	0.9788449644502715	0.9733708928065223	0.966850806898857	0.9545987416828625
0.5635509703265273	0.5668254969263711	0.5734296949869652	0.5838157847722489	0.5982816825996516	0.6168212889047768	0.6400045167107045	0.6671991729219913	0.6989007508198088	0.7335526541697638	0.7703633642292153	0.8075809648241844	0.8435900455633897	0.8766983194495594	0.9055813139991837	0.9294464739573821	0.9476762325006625	0.961420182132407	0.9709600627424995	0.977789674497425	0.9822995727675051	0.9856060356123073	0.9879368805847085	0.9898091106176132	0.9913168647062599	0.9925661832368226	0.9937315694090816	0.9947442619806562	0.9956933260401971	0.9965192026592502	0.9972504430128294	0.9979018459114155	0.9984478385618377	0.9989367468244986	0.9993159823614184	0.9996123393134347	0.9998312243752304	0.9999552987781213	1.0000000000000000	0.9999552430989858	0.9998268344053554	0.9995999499966689	0.9992922821327407	0.9988928231402052	0.9983821157040548	0.9978097112923936	0.9971117212588906	0.9962985538943526	0.9954408640553615	0.9939146057194622	0.9914643324639905	0.9885388833367932	0.9850059767003987	0.9806236601294892	0.975338962769521	0.969008482384309	0.9570326894714096
0.5617458639953471	0.5650303971152316	0.5716393146853499	0.5820243235586822	0.5964827085521076	0.615008623597382	0.6381720515182047	0.6653425364207107	0.6970164523496468	0.7316408720381313	0.7684271111591543	0.8056274360500137	0.8416299050563371	0.8747452042883112	0.9036507610246731	0.9275537362748313	0.9458346262416332	0.9596407885841634	0.9692503767613672	0.9761557897718413	0.9807432789433378	0.9841307569083522	0.9865418497063861	0.9884967905785811	0.9900859239764458	0.9914138587297407	0.9926619967805894	0.9937557640471917	0.9947897752457971	0.9956990645568384	0.9965139998521346	0.9972508570757921	0.9978803301188794	0.9984582603028778	0.9989227089381632	0.9993048311065245	0.9996128721914403	0.9998211488293377	0.9999552430989858	1.0000000000000000	0.9999581111279403	0.9998226273668138	0.9996029209507051	0.9992920617409615	0.9988732993838703	0.9983873939061951	0.9977802210997802	0.997059269371552	0.9962875734814871	0.9948949850718156	0.9926246709525482	0.9898783767777647	0.9865281212979479	0.9823374617604803	0.977247815212808	0.9711133881726863	0.9594252372198762
0.5599810671379716	0.5632740009585275	0.5698860904434866	0.5802685152858289	0.5947179604062756	0.6132288302403475	0.6363711207113408	0.6635160815775928	0.6951608810479583	0.7297561960595869	0.7665161008614034	0.8036969539547436	0.8396902325294016	0.8728095540694014	0.9017342360579401	0.9256712065473476	0.9439991413475404	0.9578631771848658	0.9675380126942248	0.9745146186578567	0.9791751179362516	0.98263891936251	0.9851256666503916	0.987158641536917	0.9888246155239848	0.990226857261117	0.9915532987566607	0.9927239035360527	0.9938385316333955	0.9948271277359262	0.9957217748365028	0.9965401461956244	0.997249419619521	0.9979125599112891	0.9984587326345737	0.9989232419960995	0.9993170423023431	0.9996064772607537	0.9998268344053554	0.9999581111279403	1.0000000000000000	0.9999531171563378	0.9998188381751254	0.9995941504766632	0.9992649219815478	0.998863413877661	0.9983449527377347	0.997714206695562	0.9970267950773964	0.99576540859076	0.9936721921405394	0.9911027268260469	0.9879332990101602	0.9839330200326598	0.9790378446745387	0.9730997163591868	0.9617017095898773
0.5580786940772867	0.5613797206062845	0.5679941755085516	0.5783726463839762	0.5928111768422885	0.6113044391671784	0.6344223917569325	0.6615381276736338	0.6931496053991528	0.7277114070880547	0.764440566443719	0.8015978664187163	0.8375784985132465	0.8706992777478065	0.8996415981768663	0.9236121932220288	0.9419878591694643	0.955911305419747	0.9656535648351562	0.9727040022612039	0.9774403713081472	0.9809835784268236	0.9835490845276667	0.985663336281614	0.9874093817559059	0.9888890970520752	0.99029723087503	0.9915480677020435	0.9927469409254884	0.993818500307915	0.9947966176375458	0.995700424863516	0.9964934412113567	0.9972460726862221	0.9978781746096368	0.9984293946415298	0.9989135281356796	0.9992885533309451	0.9995999499966689	0.9998226273668138	0.9999531171563378	1.0000000000000000	0.9999562312299168	0.999822923001595	0.9995887112927584	0.999276876849694	0.998852740717318	0.9983179926873444	0.9977203844601935	0.9965989203184381	0.9946948822750881	0.9923146599283512	0.989339128312994	0.9855434267211323	0.9808577242941123	0.9751316185268223	0.9640485150065885
0.5562220409594106	0.5595296776022084	0.5661451063690842	0.5765183143114886	0.5909447358430798	0.6094193062151118	0.6325118960393238	0.6595974007591426	0.6911744868236069	0.725701557210062	0.7623985172025992	0.7995304630145179	0.8354962287214384	0.8686157660049023	0.8975725172461342	0.9215730653550248	0.9399924359236581	0.9539709398311538	0.9637760782863943	0.9708956016493953	0.9757030761442215	0.9793207774198057	0.981960201422841	0.9841507762920192	0.9859720620110185	0.9875246412404799	0.9890096906491403	0.9903361843718654	0.9916146094649014	0.9927646577526541	0.993821883574533	0.9948067929981522	0.9956794789894536	0.9965173662530388	0.9972314968010233	0.9978656313664339	0.9984362640624371	0.9988934192150835	0.9992922821327407	0.9996029209507051	0.9998188381751254	0.9999562312299168	1.0000000000000000	0.999955201799496	0.999813138791363	0.9995884483813595	0.999256084052561	0.9988148716499167	0.9983049379051574	0.9973202835760299	0.9956017112048764	0.9934075771811598	0.99062329956500	0.987030075059658	0.9825524737858562	0.977037900540489	0.966271308686757
0.554316750077709	0.557630177125345	0.5642455527780627	0.5746122271539132	0.5890250188229711	0.6074791317264041	0.6305443000371923	0.657597270481115	0.6891373769724991	0.7236269535740426	0.7602888355695556	0.7973925459283836	0.8333406736288979	0.8664564107239832	0.8954253247979089	0.9194538875850475	0.9379153722053216	0.9519476018649099	0.9618145003095412	0.969002112722301	0.9738797814012158	0.9775710930778985	0.9802835826313239	0.9825496302499298	0.9844453499724739	0.9860700555500979	0.9876313027426176	0.989032829981331	0.9903902345507508	0.9916183163896971	0.9927542970728672	0.9938200454072845	0.9947722740371143	0.9956953715250765	0.9964916134216962	0.9972088535240277	0.9978662781014215	0.9984059733929348	0.9988928231402052	0.9992920617409615	0.9995941504766632	0.999822923001595	0.999955201799496	1.0000000000000000	0.9999513076804791	0.9998150551041609	0.9995759103688783	0.999229816335375	0.9988091769559063	0.9979640246914252	0.9964349632251313	0.9944314223570929	0.9918435034722839	0.9884587165286046	0.9841959767202205	0.9789005441648386	0.9684637770335104
0.5522970742318001	0.5556157417669393	0.5622300875466058	0.5725887649428609	0.5869859450233799	0.6054171138128044	0.6284518132180387	0.6554687542534442	0.686967916962972	0.7214158162142614	0.7580383765172076	0.7951098198508413	0.8310367362747101	0.8641457820656648	0.8931248068598159	0.9171802147906816	0.9356834938880974	0.9497698023283996	0.9596993236544471	0.9669562395757051	0.971905491430798	0.9756719514885218	0.9784590641388009	0.9808022232733316	0.982774021890368	0.9844724844171641	0.9861117048343433	0.9875900842357875	0.989028455079046	0.9903366279400955	0.9915535314952492	0.9927024307380861	0.9937365910316408	0.9947475373229009	0.9956285433185812	0.9964316677042945	0.997178868283581	0.9978040569952059	0.9983821157040548	0.9988732993838703	0.9992649219815478	0.9995887112927584	0.999813138791363	0.9999513076804791	1.0000000000000000	0.9999561085743457	0.9998143948217202	0.9995678115864496	0.9992407112278622	0.9985418380869335	0.997211844915548	0.9954089099839042	0.9930280921763905	0.9898636476208602	0.9858286157202633	0.9807660962324981	0.9706816459778523
0.550362866967825	0.5536854602805423	0.5602977082085111	0.5706475797188135	0.5850286414173956	0.6034366497004002	0.6264409207926092	0.6534220440569836	0.6848805651218692	0.7192869987284014	0.7558702056423089	0.7929088894719669	0.8288134718857206	0.8619139260074383	0.890900288124267	0.914978924683227	0.9335196564638526	0.9476550717627482	0.9576418049779938	0.9649622280589168	0.9699771343257433	0.9738125576024547	0.9766681371868916	0.9790820575194427	0.9811236912717296	0.9828899002909484	0.984600813335015	0.9861499566801819	0.9876629877856979	0.9890451569382663	0.9903369646998533	0.9915629623043748	0.9926732661108995	0.99376597540181	0.994726042771939	0.9956094171076854	0.9964406288609321	0.9971459989261099	0.9978097112923936	0.9983873939061951	0.998863413877661	0.999276876849694	0.9995884483813595	0.9998150551041609	0.9999561085743457	1.0000000000000000	0.9999510015239004	0.9997992551476031	0.9995614805500266	0.9990025233124068	0.9978634757798456	0.996253553329119	0.9940726343899339	0.9911216156282652	0.9873079946102592	0.9824729346866158	0.9727351482749964
0.5482845021623752	0.5516105764914545	0.5582197649099903	0.5685592823103574	0.5829220488532864	0.601304107786805	0.6242744909346805	0.6512158055640532	0.6826291499028897	0.7169893460588364	0.7535283921879503	0.790529810982608	0.826408155859842	0.85949698851222	0.8884887172476977	0.9125897135343207	0.9311680703247687	0.9453535916855448	0.9553991445340955	0.9627851084468482	0.9678678892369973	0.9717746747601824	0.974701116160032	0.977188288358292	0.9793022296011394	0.9811386065480455	0.9829238175660489	0.9845463528113347	0.9861368809832125	0.9875959407238908	0.9889656644740523	0.9902719388876952	0.9914616281671228	0.9926396545440365	0.993682320278224	0.9946496209350625	0.9955687684624992	0.9963581716363707	0.9971117212588906	0.9977802210997802	0.9983449527377347	0.998852740717318	0.999256084052561	0.9995759103688783	0.9998143948217202	0.9999510015239004	1.0000000000000000	0.9999485821977883	0.9998054171819872	0.9993947974991292	0.9984585309545592	0.997053964360084	0.9950861422408924	0.992363130123395	0.9887866117638004	0.9841957958574467	0.9748320209745569
0.5461304796841641	0.5494592125468262	0.5560642005157012	0.5663918530967487	0.5807344249279056	0.5990882529424365	0.622022023206022	0.6489204367115442	0.6802850994700435	0.7145953140460072	0.7510863138479412	0.7880466252996869	0.8238951080890461	0.8569690762113624	0.8859634296693997	0.9100845990837388	0.9286989650063706	0.9429334156007527	0.9530369693204849	0.960487880312852	0.9656380883950503	0.9696158668215438	0.9726128466264259	0.9751729777123285	0.9773589774588761	0.979265330187205	0.9811247021739777	0.9828205826585651	0.9844886468003495	0.9860247506562113	0.9874726559791324	0.9888595842108047	0.9901291677647952	0.9913931518608539	0.9925191664691957	0.9935712667885006	0.9945793618837973	0.995453900967068	0.9962985538943526	0.997059269371552	0.997714206695562	0.9983179926873444	0.9988148716499167	0.999229816335375	0.9995678115864496	0.9997992551476031	0.9999485821977883	1.0000000000000000	0.9999539782182488	0.9996957956046948	0.9989682787465661	0.9977756388470544	0.9960282386505396	0.9935416718976452	0.9902117227340653	0.9858757107057168	0.9769042605296572
0.5440963215535717	0.5474263149265052	0.5540259922130684	0.5643409708514628	0.5786628832916539	0.5969883405961212	0.6198856397182476	0.6467414667816964	0.6780578316518783	0.7123182967538468	0.7487611399830895	0.7856796335772605	0.8214967448503551	0.8545533779049367	0.8835468375418516	0.9076836739558901	0.9263287481814281	0.9406061532119002	0.950761342171222	0.958270483649061	0.9634813934210367	0.9675232411376146	0.9705839840006021	0.9732101583177948	0.9754614778249835	0.9774313623535092	0.9793581725365644	0.9811208936044973	0.9828597419799194	0.9844663454813708	0.9859859422767834	0.9874469677104515	0.9887901338923122	0.9901334072947676	0.9913364765679573	0.9924671169776493	0.99355771851279	0.9945114050027206	0.9954408640553615	0.9962875734814871	0.9970267950773964	0.9977203844601935	0.9983049379051574	0.9988091769559063	0.9992407112278622	0.9995614805500266	0.9998054171819872	0.9999539782182488	1.0000000000000000	0.9998863024873837	0.999356982014187	0.9983663329141884	0.9968296474067672	0.9945698634149341	0.9914772669471537	0.9873875358707863	0.9787979362348237
0.5407987704936219	0.544130250274425	0.5507208051512986	0.5610147692322979	0.575302780809217	0.5935818901589784	0.6164197419948727	0.6432062099268053	0.6744439160744098	0.7086232680008095	0.7449874180983851	0.7818372526064399	0.8176023242215588	0.8506292963031657	0.8796192931127362	0.903779060150573	0.9224709811104503	0.9368146378671414	0.9470497034399442	0.9546490044294941	0.9599537317793496	0.9640944738651634	0.9672533821485665	0.9699810632090275	0.9723326261016788	0.9743999041688952	0.9764300920203846	0.9782952680643765	0.9801426944591126	0.9818575357581992	0.9834873202000475	0.9850623564644828	0.9865189065017278	0.9879844854817106	0.9893065863087677	0.9905587070781388	0.9917770627718586	0.9928534951218697	0.9939146057194622	0.9948949850718156	0.99576540859076	0.9965989203184381	0.9973202835760299	0.9979640246914252	0.9985418380869335	0.9990025233124068	0.9993947974991292	0.9996957956046948	0.9998863024873837	1.0000000000000000	0.9997836352825692	0.9991123910461356	0.9979097864039315	0.9960105921706005	0.9932966031822726	0.9896011667408331	0.9816268537787234
0.5361137504470493	0.5394455085968015	0.5460213000162718	0.5562836155239971	0.5705217111154566	0.588733250260295	0.611484874643769	0.6381709398369555	0.669294819597879	0.703356561756256	0.7396061356969228	0.776355121554698	0.8120423292377665	0.8450225271560267	0.8740021627408671	0.8981882965816863	0.9169398256532582	0.9313699305338196	0.9417101118887553	0.9494284690374653	0.9548569402554812	0.959127997906828	0.9624158750826176	0.9652766802456947	0.9677595097719822	0.9699542114609027	0.9721197274117875	0.9741191251353265	0.9761090307185198	0.9779662045059767	0.9797412160351019	0.981466848510169	0.983073600564772	0.9847015211694612	0.9861820561158949	0.9875962536074822	0.9889853972340408	0.9902263985176538	0.9914643324639905	0.9926246709525482	0.9936721921405394	0.9946948822750881	0.9956017112048764	0.9964349632251313	0.997211844915548	0.9978634757798456	0.9984585309545592	0.9989682787465661	0.999356982014187	0.9997836352825692	1.0000000000000000	0.9997718866280371	0.9990348282092161	0.9976405524837078	0.9954595533238396	0.9923225700211951	0.9852289126631549
0.5312175229949828	0.5345462397862065	0.5411029355734321	0.5513280790439302	0.5655094832468008	0.5836454295646417	0.6063013118255297	0.6328761737025778	0.6638739188111007	0.6978047354288289	0.7339256498682265	0.7705594634681894	0.8061547545024835	0.8390749027166675	0.8680320521307776	0.8922338149799189	0.9110357593527086	0.9255442586872986	0.9359824987355341	0.9438133936702582	0.9493595337406195	0.9537549108625594	0.957165926923596	0.9601539479317912	0.9627623187719118	0.9650790315927491	0.9673743730359903	0.9695028558207792	0.9716301402009394	0.9736250029015499	0.9755409439554152	0.9774131331297107	0.9791666010356926	0.9809534763664098	0.982589662166935	0.9841635360430353	0.9857213316888045	0.9871253911552003	0.9885388833367932	0.9898783767777647	0.9911027268260469	0.9923146599283512	0.9934075771811598	0.9944314223570929	0.9954089099839042	0.996253553329119	0.997053964360084	0.9977756388470544	0.9983663329141884	0.9991123910461356	0.9997718866280371	1.0000000000000000	0.9997445316292571	0.9988753418834007	0.997251866073518	0.9947029089917282	0.9885471151994031
0.525907791042139	0.5292307336985822	0.5357640847776045	0.5459460606922842	0.5600629193187183	0.5781135894582546	0.6006619686822486	0.6271121551665074	0.6579684297987636	0.6917519587880735	0.7277273199576684	0.7642294357175281	0.7997174622835616	0.8325641465573931	0.861487813824257	0.8856968128112244	0.9045432800883728	0.9191261551289988	0.929659743721228	0.9376012244485542	0.9432633050764548	0.9477813145744375	0.951313579069373	0.9544267405757532	0.9571584919583813	0.9595950830935351	0.9620181343649078	0.9642737953694442	0.9665367487525656	0.9686679887579395	0.9707239388733159	0.9727421399328186	0.9746423131678488	0.9765885221652939	0.9783812583128023	0.9801161905762561	0.9818445065586112	0.9834139958923562	0.9850059767003987	0.9865281212979479	0.9879332990101602	0.989339128312994	0.990623299565000	0.9918435034722839	0.9930280921763905	0.9940726343899339	0.9950861422408924	0.9960282386505396	0.9968296474067672	0.9979097864039315	0.9990348282092161	0.9997445316292571	1.0000000000000000	0.9996910049777702	0.9986660141640654	0.9967527201631027	0.9916230756463641
0.5199363683625414	0.5232501784895157	0.5297544576705737	0.5398848228926474	0.5539257891078398	0.5718769849366003	0.5943004665532592	0.6206059809580203	0.6512980137132927	0.6849100542216667	0.7207150576533683	0.757061524744534	0.792420487499544	0.8251752591890142	0.8540511176051445	0.8782573945585332	0.8971425650454121	0.9117971512620547	0.9224256240626694	0.9304785864105464	0.9362579153957249	0.940900094449472	0.9445548325300427	0.9477942238703808	0.9506502631745526	0.9532075445730255	0.95575933633546	0.9581434097848217	0.9605437189583578	0.962813493319263	0.9650121565591546	0.9671796693333561	0.9692304823870623	0.9713407528523544	0.9732952960968012	0.9751972273527117	0.9771028283378628	0.9788449644502715	0.9806236601294892	0.9823374617604803	0.9839330200326598	0.9855434267211323	0.987030075059658	0.9884587165286046	0.9898636476208602	0.9911216156282652	0.992363130123395	0.9935416718976452	0.9945698634149341	0.9960105921706005	0.9976405524837078	0.9988753418834007	0.9996910049777702	1.0000000000000000	0.9996397587219646	0.9984379866071963	0.9944723354386443
0.5133561832666487	0.5166572482731113	0.5231266106892075	0.533196950894318	0.5471508633534846	0.5649887133514252	0.5872703567874819	0.6134117233931305	0.6439172859660139	0.6773340867732139	0.7129441841692045	0.7491109844109431	0.7843185800027803	0.8169619636330935	0.8457740721564898	0.8699654908689747	0.8888808737476032	0.9036014067593419	0.9143208867260006	0.9224825332887872	0.9283765952508503	0.9331404432124893	0.9369147955392618	0.9402772207533138	0.9432541571045484	0.9459287070674404	0.9486057548302413	0.9511149655787821	0.9536495422806406	0.9560552470024325	0.9583944915808418	0.9607096281203417	0.9629100727701713	0.9651838217843047	0.9673002841631313	0.9693699298389269	0.9714541123842138	0.9733708928065223	0.975338962769521	0.977247815212808	0.9790378446745387	0.9808577242941123	0.9825524737858562	0.9841959767202205	0.9858286157202633	0.9873079946102592	0.9887866117638004	0.9902117227340653	0.9914772669471537	0.9932966031822726	0.9954595533238396	0.997251866073518	0.9986660141640654	0.9996397587219646	1.0000000000000000	0.9995760476237601	0.9969017575909762
0.5061057763633844	0.5093900627078078	0.5158179984876298	0.5258189497611253	0.5396733884075023	0.5573824497066305	0.5795033803631235	0.6054588730925758	0.6357531281191071	0.668948089380684	0.7043357029198537	0.7402957365217423	0.7753266403373212	0.8078363149048948	0.8365661290754043	0.8607282350336131	0.8796633064889637	0.8944421771315143	0.9052470578070833	0.9135128833227959	0.9195174209029642	0.9243985957658148	0.9282877690202721	0.9317679499723731	0.934860249379712	0.9376464922223429	0.9404430070937008	0.9430717644570059	0.9457350875449683	0.9482717129190759	0.9507469928667733	0.9532056074057388	0.955552279594711	0.9579863846626556	0.9602624619006163	0.9624981249639367	0.9647597015143925	0.966850806898857	0.969008482384309	0.9711133881726863	0.9730997163591868	0.9751316185268223	0.977037900540489	0.9789005441648386	0.9807660962324981	0.9824729346866158	0.9841957958574467	0.9858757107057168	0.9873875358707863	0.9896011667408331	0.9923225700211951	0.9947029089917282	0.9967527201631027	0.9984379866071963	0.9995760476237601	1.0000000000000000	0.9987570432315149
0.4937309097829251	0.49698076394764484	0.5033319616749963	0.5132080577223425	0.5268858920930862	0.5443678096659095	0.5662062301084567	0.5918352350624629	0.6217580275050679	0.6545618201464751	0.6895550741893673	0.7251452340105206	0.7598550596256372	0.792114435853359	0.8206789554126511	0.844763760448319	0.863703093269788	0.878550030278361	0.8894672987009934	0.8978755000031131	0.9040317781983688	0.9090741986743222	0.9131193866270788	0.9167583575559549	0.9200050295318261	0.922939953597793	0.9258958202184518	0.9286843826706906	0.9315210268158345	0.9342353601906934	0.9368969274675101	0.939553647396322	0.9421042742185635	0.9447635842369951	0.9472658507862702	0.9497385506901594	0.9522550052915701	0.9545987416828625	0.9570326894714096	0.9594252372198762	0.9617017095898773	0.9640485150065885	0.966271308686757	0.9684637770335104	0.9706816459778523	0.9727351482749964	0.9748320209745569	0.9769042605296572	0.9787979362348237	0.9816268537787234	0.9852289126631549	0.9885471151994031	0.9916230756463641	0.9944723354386443	0.9969017575909762	0.9987570432315149	1.0000000000000000


==> anc/relative_uncertainty_AMS02.dat <==
# cross section uncertainty in the antiproton flux
#
# first column: i (bin number of AMS-02, where bins are defined as in Aguilar et al., Phys. Rev. Lett. 117, 091103)
# second column: R [GV] (rigidity interval of the bin)
# third column: sigma^cross / \Phi_\bar{p} (relative uncertainty on the antiproton flux due to cross sections)
#
1	1.00-1.16	0.1292191984926177
2	1.16-1.33	0.1282843590180164
3	1.33-1.51	0.12667318092083046
4	1.51-1.71	0.12434415985543232
5	1.71-1.92	0.12132609475687707
6	1.92-2.15	0.11772769540756205
7	2.15-2.40	0.11356616629913985
8	2.40-2.67	0.1090810734332718
9	2.67-2.97	0.10431197374874801
10	2.97-3.29	0.09957887162446191
11	3.29-3.64	0.09502283014468968
12	3.64-4.02	0.09084042139279551
13	4.02-4.43	0.0871482710094074
14	4.43-4.88	0.08402434273692115
15	4.88-5.37	0.0814901438514468
16	5.37-5.90	0.07951941564925913
17	5.90-6.47	0.07808268821818856
18	6.47-7.09	0.0770355276648217
19	7.09-7.76	0.0763189477953683
20	7.76-8.48	0.07580559998004736
21	8.48-9.26	0.07545212153413809
22	9.26-10.1	0.07517748510853851
23	10.1-11.0	0.0749610767901384
24	11.0-12.0	0.0747677311359167
25	12.0-13.0	0.07459378947682754
26	13.0-14.1	0.07443450448291339
27	14.1-15.3	0.07427528701790852
28	15.3-16.6	0.07412505927215225
29	16.6-18.0	0.07397564155471564
30	18.0-19.5	0.07383574133365163
31	19.5-21.1	0.07370234373947557
32	21.1-22.8	0.0735730607774189
33	22.8-24.7	0.07345284347711963
34	24.7-26.7	0.07333104271678181
35	26.7-28.8	0.07321989016251881
36	28.8-31.1	0.07311303927883943
37	31.1-33.5	0.07300724881780303
38	33.5-36.1	0.07291132259794951
39	36.1-38.9	0.07281441171551951
40	38.9-41.9	0.07272178251637704
41	41.9-45.1	0.07263599853470014
42	45.1-48.5	0.0725503926161989
43	48.5-52.2	0.0724715982008153
44	52.2-56.1	0.07239633271774887
45	56.1-60.3	0.07232302208826842
46	60.3-64.8	0.0722570724911501
47	64.8-69.7	0.07219245100967102
48	69.7-74.9	0.07213188341967143
49	74.9-80.5	0.07208045412937863
50	80.5-93.0	0.07200528120722996
51	93.0-108.0	0.07191415915330687
52	108.0-125.0	0.07184381264954544
53	125.0-147.0	0.07178875997021504
54	147.0-175.0	0.07174859036609235
55	175.0-211.0	0.07172508086837137
56	211.0-259.0	0.07171618016409215
57	259.0-450.0	0.07169575489015967

